Explicit finite size corrections for Toeplitz determinants and rectangular domino tilings

Finite Toeplitz truncation does not, in general, preserve multiplication. For products of $m$ $N\times N$ tridiagonal Toeplitz matrices with symbols $z+z^{-1}+a_h$, we make the two boundary corrections in Widom's product formula for finite sections explicit. The method of images gives two Hankel corrections when $m\le N+2$, a sharp uniform degree bound. For $N\ge m-1$, the ratio of the determinant of the matrix product to the Toeplitz determinant with the product symbol reduces, whenever defined, to a determinant of order $2(m-1)$, which reversal symmetry splits into two determinants of order $m-1$. A rectangular Schur polynomial gives an exact formula for the Toeplitz determinant with the product symbol, including when roots coincide. For symbols nonzero on the unit circle, classical identities for rational symbols give an exact $m\times m$ determinant formula for the ratio, with an explicit confluent form for repeated roots. With $\rho_h$ the zero of $z+z^{-1}+a_h$ in $|z|<1$, the limit is $\prod_{i<j}(1-\rho_i\rho_j)^2$ as $N\to\infty$ at fixed $m,a_h$. For rectangular domino tilings, these formulas compare the classical Kasteleyn--Temperley--Fisher product with the banded Toeplitz determinant formed from the product symbol. We obtain the first exponentially small correction at fixed width and relate this comparison to the Toeplitz determinant furnished by the dual Cauchy identity.

==> anc/README.txt <==
MANUSCRIPT AND ANCILLARY FILES

Title: Explicit finite size corrections for Toeplitz determinants and
rectangular domino tilings
Author: Miguel Tierz

TeX source: toeplitz_domino_revision_v14_20261007.tex

The TeX source is at the archive root and is self-contained, including
its TikZ/PGFPlots figures and bibliography. Compile with pdfLaTeX from
the archive root, allowing repeated passes for cross-references.

ANCILLARY FILES

The verification scripts and this README are in the anc/ directory.
Run the following commands from that directory.

verify_toeplitz_determinants.py
Run: python3 verify_toeplitz_determinants.py
Dependencies: NumPy, mpmath and SymPy.
Writes convergence_data.txt in the current working directory.

verify_toeplitz_tiling_comparison.py
Run: python3 verify_toeplitz_tiling_comparison.py
Uses only the Python standard library. Reproduces the comparison in
Table 2 and independently checks the 8x8 and 8x40 integer tiling counts
by transfer enumeration.


==> anc/verify_toeplitz_determinants.py <==
#!/usr/bin/env python3
"""Standalone verification for the Toeplitz/domino manuscript.

Consolidated 8 September 2026. Includes the original numerical checks,
fixed-width/Pell checks with exact transfer enumeration, and additional
exact boundary, Schur, confluent-root, and complex-root checks.
Dependencies: numpy, mpmath, sympy.
Run: python3 verify_toeplitz_determinants.py
Writes convergence_data.txt in the working directory.
These computations supplement the proofs; they are not substitutes for them.
"""

def check_original_numerics():
    import itertools
    import numpy as np
    from mpmath import mp, mpf, mpc, matrix, det, sqrt, cos, pi, mpmathify

    mp.dps = 120

    # ---------------------------------------------------------------- helpers

    def laurent_coeffs(a):
        """Coefficients c_k, k=-m..m, of F_m(z) = prod_h (z + 1/z + a_h).
        Returned as dict k -> value."""
        c = {0: mp.mpf(1)}
        for ah in a:
            new = {}
            for k, v in c.items():
                for shift, w in ((1, mp.mpf(1)), (0, ah), (-1, mp.mpf(1))):
                    new[k + shift] = new.get(k + shift, mp.mpf(0)) + v * w
            c = new
        return c


    def T_N(c, N):
        M = mp.matrix(N, N)
        for i in range(N):
            for j in range(N):
                M[i, j] = c.get(i - j, mp.mpf(0))
        return M


    def H_N(c, N):
        M = mp.matrix(N, N)
        for i in range(N):
            for j in range(N):
                M[i, j] = c.get((i + 1) + (j + 1), mp.mpf(0))   # one-based i+j
        return M


    def J_N(N):
        M = mp.matrix(N, N)
        for i in range(N):
            M[i, N - 1 - i] = mp.mpf(1)
        return M


    def L_plus_a(a, N):
        M = mp.matrix(N, N)
        for i in range(N):
            M[i, i] = a
            if i + 1 < N:
                M[i, i + 1] = mp.mpf(1)
                M[i + 1, i] = mp.mpf(1)
        return M


    def rho_of(a):
        """Root of z^2 + a z + 1 inside the open unit disk."""
        d = mp.sqrt(mpc(a) ** 2 - 4)
        r1 = (-mpc(a) + d) / 2
        r2 = (-mpc(a) - d) / 2
        return r1 if abs(r1) < abs(r2) else r2


    # ------------------------------------------------- 1. the matrix identity
    print("=" * 72)
    print("1. Finite-band Toeplitz-Hankel identity  P(L_N) = T_N(G) - H_N(G) - J H J")
    print("=" * 72)
    rng = np.random.default_rng(20260801)
    worst = mp.mpf(0)
    for trial in range(40):
        N = int(rng.integers(1, 12))
        m = int(rng.integers(1, N + 3))          # test up to d = N+2 (sharp bound)
        a = [mpc(float(rng.normal()), float(rng.normal())) for _ in range(m)]
        c = laurent_coeffs(a)
        P = mp.eye(N)
        for ah in a:
            P = P * L_plus_a(ah, N)
        Hn = H_N(c, N)
        Jn = J_N(N)
        R = T_N(c, N) - Hn - Jn * Hn * Jn
        err = max(abs(P[i, j] - R[i, j]) for i in range(N) for j in range(N))
        scale = max(abs(P[i, j]) for i in range(N) for j in range(N)) + 1
        worst = max(worst, err / scale)
    print(f"   40 random trials with 1 <= m <= N+2 : max relative entry error = {mp.nstr(worst, 3)}")

    # sharpness: d = N+3 must fail
    print("   sharpness check (d = N+3 should FAIL):")
    for N in (1, 2, 3, 4):
        d = N + 3
        a = [mpc(float(rng.normal()), float(rng.normal())) for _ in range(d)]
        c = laurent_coeffs(a)
        P = mp.eye(N)
        for ah in a:
            P = P * L_plus_a(ah, N)
        Hn, Jn = H_N(c, N), J_N(N)
        R = T_N(c, N) - Hn - Jn * Hn * Jn
        err = max(abs(P[i, j] - R[i, j]) for i in range(N) for j in range(N))
        print(f"      N={N}, d={d}: max discrepancy = {mp.nstr(err, 6)}")

    # -------------------------------------------------- 2/3. R_N and exact formula


    def domino_params(m):
        xi = [mp.cos(mp.pi * (h + 1) / (2 * m + 1)) for h in range(m)]
        q = [mp.sqrt(1 + x ** 2) - x for x in xi]
        a = [2j * x for x in xi]
        return xi, q, [mpc(0, 2) * x for x in xi]


    def R_N_direct(a, N):
        """det(prod T_N(f_h)) / det T_N(F_m), via eigenvalues for the numerator."""
        m = len(a)
        num = mp.mpf(1)
        for r in range(1, N + 1):
            lam = 2 * mp.cos(r * mp.pi / (N + 1))
            for ah in a:
                num *= (lam + ah)
        c = laurent_coeffs(a)
        den = mp.det(T_N(c, N))
        return num / den, den


    def R_N_roots(a, N):
        """alpha_N / delta_N from the exact finite-N proposition."""
        m = len(a)
        rho = [rho_of(ah) for ah in a]
        beta = []
        for h in range(m):
            numr = mp.mpf(1)
            for j in range(m):
                numr *= (1 - rho[h] * rho[j])
            denr = mp.mpf(1)
            for j in range(m):
                if j != h:
                    denr *= (rho[h] - rho[j])
            beta.append(rho[h] ** (m - 1) * numr / denr)
        C = mp.matrix(m, m)
        for i in range(m):
            for j in range(m):
                C[i, j] = 1 / (1 - rho[i] * rho[j])
        Om = mp.zeros(m, m)
        for h in range(m):
            Om[h, h] = beta[h] * rho[h] ** (N + 1)
        OC = Om * C
        delta = mp.det(mp.eye(m) - OC * OC)
        alpha = mp.mpf(1)
        for h in range(m):
            alpha *= (1 - rho[h] ** (2 * (N + 1)))
        for i in range(m):
            for j in range(i + 1, m):
                alpha *= (1 - rho[i] * rho[j]) ** 2
        kappa = mp.mpf(1)
        for i in range(m):
            for j in range(i + 1, m):
                kappa *= (1 - rho[i] * rho[j]) ** 2
        # leading prediction from the explicit leading-correction formula
        trace = mp.mpf(0)
        for i in range(m):
            for j in range(m):
                trace += beta[i] * beta[j] * (rho[i] * rho[j]) ** (N + 1) / (1 - rho[i] * rho[j]) ** 2
        lead = kappa * (1 - sum(rho[h] ** (2 * (N + 1)) for h in range(m)) + trace)
        return alpha / delta, kappa, lead


    def laurent_coeffs_complex128(a):
        """Complex128 coefficients of prod_h(z + z^{-1} + a_h)."""
        c = {0: np.complex128(1.0)}
        for ah in np.asarray(a, dtype=np.complex128):
            new = {}
            for k, v in c.items():
                for shift, w in ((1, np.complex128(1.0)),
                                 (0, ah),
                                 (-1, np.complex128(1.0))):
                    new[k + shift] = new.get(k + shift, np.complex128(0.0)) + v * w
            c = new
        return c


    def T_N_complex128(c, N):
        """Dense Toeplitz matrix assembled in IEEE complex128 arithmetic."""
        return np.array([[c.get(i - j, 0.0) for j in range(N)] for i in range(N)],
                        dtype=np.complex128)


    def L_plus_a_complex128(a, N):
        """The tridiagonal matrix T_N(z + z^{-1} + a) in complex128."""
        M = np.diag(np.full(N, a, dtype=np.complex128))
        offdiag = np.ones(N - 1, dtype=np.complex128)
        return M + np.diag(offdiag, 1) + np.diag(offdiag, -1)


    def rho_of_complex128(a):
        """Root of z^2 + a z + 1 inside the open unit disk, in complex128."""
        a = np.complex128(a)
        d = np.sqrt(a * a - np.complex128(4.0))
        r1, r2 = (-a + d) / 2, (-a - d) / 2
        return r1 if abs(r1) < abs(r2) else r2


    def R_N_direct_complex128(a, N):
        """Direct ratio for Table 1, entirely in IEEE complex128 arithmetic."""
        a = np.asarray(a, dtype=np.complex128)
        numerator_matrix = np.eye(N, dtype=np.complex128)
        for ah in a:
            numerator_matrix = numerator_matrix @ L_plus_a_complex128(ah, N)
        numerator_phase, numerator_logabs = np.linalg.slogdet(numerator_matrix)

        c = laurent_coeffs_complex128(a)
        denominator_phase, denominator_logabs = np.linalg.slogdet(T_N_complex128(c, N))
        if numerator_phase == 0 or denominator_phase == 0:
            raise np.linalg.LinAlgError("singular determinant in direct evaluation")
        return (numerator_phase / denominator_phase
                * np.exp(numerator_logabs - denominator_logabs))


    def R_N_roots_complex128(a, N):
        """Exact finite-N root formula for Table 1, in IEEE complex128."""
        a = np.asarray(a, dtype=np.complex128)
        m = len(a)
        rho = np.array([rho_of_complex128(ah) for ah in a], dtype=np.complex128)

        beta = np.empty(m, dtype=np.complex128)
        for h in range(m):
            numerator = np.prod(1 - rho[h] * rho)
            denominator = np.prod([rho[h] - rho[j] for j in range(m) if j != h])
            beta[h] = rho[h] ** (m - 1) * numerator / denominator

        C = 1 / (1 - rho[:, None] * rho[None, :])
        Omega = np.diag(beta * rho ** (N + 1))
        OmegaC = Omega @ C
        delta = np.linalg.det(np.eye(m, dtype=np.complex128) - OmegaC @ OmegaC)

        alpha = np.prod(1 - rho ** (2 * (N + 1)))
        for i in range(m):
            for j in range(i + 1, m):
                alpha *= (1 - rho[i] * rho[j]) ** 2
        return alpha / delta


    print()
    print("=" * 72)
    print("2. Paper's table of R_N (domino parameters a_h = 2i cos(h pi/(2m+1)))")
    print("=" * 72)
    print(f"   {'m':>2} {'N':>3}   {'R_N (direct)':>22} {'R_N (roots)':>22}   rel.err")
    for m, N in ((2, 20), (3, 30), (4, 40)):
        h = np.arange(1, m + 1, dtype=np.float64)
        a = np.asarray(2j * np.cos(np.pi * h / (2 * m + 1)), dtype=np.complex128)
        rd = R_N_direct_complex128(a, N)
        rr = R_N_roots_complex128(a, N)
        rel = abs(rd - rr) / abs(rd)
        if abs(rd.imag) > 1e-12 or abs(rr.imag) > 1e-12:
            raise ArithmeticError("the domino-parameter ratio should be real")
        print(f"   {m:>2} {N:>3}   {rd.real:>22.10f} {rr.real:>22.10f}   {rel:.2e}")

    # --------------------------------------------- 4. convergence data for figure
    print()
    print("=" * 72)
    print("3. Convergence data  |R_N/kappa_m - 1|   (even N; N = 2n)")
    print("=" * 72)
    out = {}
    for m in (2, 3, 4):
        xi, q, a = domino_params(m)
        kappa = mp.mpf(1)
        for i in range(m):
            for j in range(i + 1, m):
                kappa *= (1 + q[i] * q[j]) ** 2
        qmax = max(q)
        rows = []
        for N in range(max(2, m - 1) + (max(2, m - 1)) % 2, 45, 2):
            rd, den = R_N_direct(a, N)
            rr, kap2, lead = R_N_roots(a, N)
            assert abs(kap2 - kappa) < mp.mpf(10) ** (-80), (kap2, kappa)
            actual = abs(rd / kappa - 1)
            predicted = abs(lead / kappa - 1)
            rows.append((N, actual, predicted, abs(rd - rr) / abs(rd)))
        out[m] = (rows, kappa, qmax)
        print(f"\n   m = {m}:  kappa_m = {mp.nstr(kappa.real, 12)},  q_* = {mp.nstr(qmax, 10)},"
              f"  rate q_*^2 = {mp.nstr(qmax**2, 8)}")
        print(f"   {'N':>3} {'|R_N/kappa-1| actual':>24} {'leading prediction':>22} {'exact-vs-direct':>18}")
        for N, act, pred, cross in rows[:6] + rows[-3:]:
            print(f"   {N:>3} {mp.nstr(act, 10):>24} {mp.nstr(pred, 10):>22} {mp.nstr(cross, 3):>18}")

    # write pgfplots data
    with open("convergence_data.txt", "w") as f:
        for m in (2, 3, 4):
            rows, kappa, qmax = out[m]
            f.write(f"### m={m} kappa={mp.nstr(kappa.real, 15)} qstar={mp.nstr(qmax, 15)}\n")
            for N, act, pred, _ in rows:
                f.write(f"{N} {mp.nstr(act, 10)} {mp.nstr(pred, 10)}\n")
    print("\n   -> convergence_data.txt written")

    # ------------------------------------- 5. dual Cauchy Toeplitz determinant
    print()
    print("=" * 72)
    print("4. Dual Cauchy Toeplitz determinant   Z_{m,n} = D_m(B_n H(x;1/z) E(y;z))")
    print("=" * 72)


    def e_poly(vals, r):
        """elementary symmetric e_r"""
        n = len(vals)
        if r < 0 or r > n:
            return mp.mpf(0)
        tot = mp.mpf(0)
        for c in itertools.combinations(range(n), r):
            p = mp.mpf(1)
            for idx in c:
                p *= vals[idx]
            tot += p
        return tot


    def h_poly(vals, r):
        """complete homogeneous h_r"""
        if r < 0:
            return mp.mpf(0)
        if r == 0:
            return mp.mpf(1)
        tot = mp.mpf(0)
        for c in itertools.combinations_with_replacement(range(len(vals)), r):
            p = mp.mpf(1)
            for idx in c:
                p *= vals[idx]
            tot += p
        return tot


    print(f"   {'m':>2} {'n':>2}   {'Z (KTF product)':>22} {'D_m (dual Cauchy)':>22}   rel.err")
    for m, n in ((1, 3), (2, 2), (2, 4), (3, 3), (3, 5), (4, 3)):
        xi = [mp.cos(mp.pi * (h + 1) / (2 * m + 1)) for h in range(m)]
        eta = [mp.cos(mp.pi * (k + 1) / (2 * n + 1)) for k in range(n)]
        A = [4 * x ** 2 for x in xi]
        B = [4 * y ** 2 for y in eta]
        Z = mp.mpf(1)
        for a_ in A:
            for b_ in B:
                Z *= (a_ + b_)
        Bn = mp.mpf(1)
        for b_ in B:
            Bn *= b_
        yv = [1 / b_ for b_ in B]
        g = {}
        for k in range(-(m - 1) - 1, m + 1):
            s = mp.mpf(0)
            for r in range(max(0, -k), n - k + 1):
                s += h_poly(A, r) * e_poly(yv, r + k)
            g[k] = Bn * s
        M = mp.matrix(m, m)
        for i in range(m):
            for j in range(m):
                M[i, j] = g.get(i - j, mp.mpf(0))
        D = mp.det(M)
        rel = abs(Z - D) / abs(Z)
        print(f"   {m:>2} {n:>2}   {mp.nstr(Z, 12):>22} {mp.nstr(D, 12):>22}   {mp.nstr(rel, 3)}")

def check_fixed_width_enumeration():
    import mpmath as mp

    mp.mp.dps = 60
    TOL = mp.mpf(10) ** (-50)


    # ----------------------------------------------------------------------
    # Exact enumeration of domino tilings by a broken-profile transfer matrix.
    # ----------------------------------------------------------------------
    def domino_count(rows, cols):
        """Number of domino tilings of a rows x cols rectangle (exact integer)."""
        if (rows * cols) % 2:
            return 0
        if rows > cols:
            rows, cols = cols, rows

        def column_transitions(prefilled):
            """All ways to complete a column whose cells in `prefilled` are
            already occupied; returns {next_column_mask: count}."""
            out = {}

            def go(i, nxt):
                if i == rows:
                    out[nxt] = out.get(nxt, 0) + 1
                    return
                if prefilled >> i & 1:
                    go(i + 1, nxt)
                else:
                    go(i + 1, nxt | (1 << i))              # horizontal domino
                    if i + 1 < rows and not prefilled >> (i + 1) & 1:
                        go(i + 2, nxt)                     # vertical domino

            go(0, 0)
            return out

        trans = [column_transitions(s) for s in range(1 << rows)]
        vec = {0: 1}
        for _ in range(cols):
            new = {}
            for s, c in vec.items():
                for s2, c2 in trans[s].items():
                    new[s2] = new.get(s2, 0) + c * c2
            vec = new
        return vec.get(0, 0)


    # ----------------------------------------------------------------------
    # The quantities of the paper.
    # ----------------------------------------------------------------------
    def pell(j):
        a, b = 0, 1
        for _ in range(j):
            a, b = b, 2 * b + a
        return a


    def xi_q_tau(m):
        xis = [mp.cos(h * mp.pi / (2 * m + 1)) for h in range(1, m + 1)]
        qs = [mp.sqrt(1 + x ** 2) - x for x in xis]
        taus = [mp.asinh(x) for x in xis]
        return xis, qs, taus


    def Z_cosh(m, n):
        _, _, taus = xi_q_tau(m)
        return mp.fprod(mp.cosh((2 * n + 1) * t) / mp.cosh(t) for t in taus)


    def Z_lambda_pell(m, n):
        _, qs, _ = xi_q_tau(m)
        Lam = mp.fprod(q ** -2 for q in qs)
        return (Lam ** (n + mp.mpf(1) / 2) / mp.sqrt(pell(2 * m + 1))
                * mp.fprod(1 + q ** (4 * n + 2) for q in qs))


    # ----------------------------------------------------------------------
    # (1) Pell evaluation.
    # ----------------------------------------------------------------------
    print("(1) Pell evaluation  prod(4+4 xi_h^2) = P_{2m+1}:")
    for m in range(1, 13):
        xis, _, taus = xi_q_tau(m)
        lhs = mp.fprod(4 + 4 * x ** 2 for x in xis)
        lhs2 = mp.fprod(2 * mp.cosh(t) for t in taus) ** 2
        P = pell(2 * m + 1)
        assert abs(lhs - P) < TOL * P and abs(lhs2 - P) < TOL * P
    print("    OK for 1 <= m <= 12  (e.g. P_5 = 29, P_9 = 985, P_17 = 1136689)")

    # ----------------------------------------------------------------------
    # (2) Exact product formula vs transfer-matrix enumeration.
    # ----------------------------------------------------------------------
    print("(2) Z_{m,n}: product formula vs transfer matrix:")
    worst = mp.mpf(0)
    for m in range(1, 9):
        for n in range(1, 6):
            Z = domino_count(2 * m, 2 * n)
            for val in (Z_cosh(m, n), Z_lambda_pell(m, n)):
                worst = max(worst, abs(val / Z - 1))
    assert worst < TOL
    print("    OK for 1 <= m <= 8, 1 <= n <= 5;  worst relative deviation:",
          mp.nstr(worst, 3))

    Z44 = domino_count(8, 8)
    assert Z44 == 12988816 == 3604 ** 2
    assert abs(Z_lambda_pell(4, 4) / Z44 - 1) < TOL
    print("    chessboard 8 x 8:", Z44, "= 3604^2  reproduced exactly")

    Z88 = domino_count(16, 16)
    assert Z88 == 2444888770250892795802079170816
    assert abs(Z_lambda_pell(8, 8) / Z88 - 1) < TOL
    print("    16 x 16 board  :", Z88, "reproduced exactly")

    # ----------------------------------------------------------------------
    # (3) Fixed-width constants and the m = 2 closed forms.
    # ----------------------------------------------------------------------
    print("(3) constants for m = 2, 4, 8:")
    for m in (2, 4, 8):
        _, qs, taus = xi_q_tau(m)
        Lam = mp.fprod(q ** -2 for q in qs)
        C = mp.sqrt(Lam / pell(2 * m + 1))
        assert abs(C - mp.fprod(1 / (1 + q ** 2) for q in qs)) < TOL
        print(f"    m={m}:  Lambda = {mp.nstr(Lam, 15)}   C = {mp.nstr(C, 15)}"
              f"   q_* = {mp.nstr(qs[-1], 15)}   q_*^4 = {mp.nstr(qs[-1]**4, 15)}")

    _, qs2, _ = xi_q_tau(2)
    sL = mp.fprod(1 / q for q in qs2)
    assert abs(sL + 1 / sL - (1 + mp.sqrt(29)) / 2) < TOL
    assert abs(sL ** 2 - ((1 + mp.sqrt(29) + mp.sqrt(14 + 2 * mp.sqrt(29))) / 4) ** 2) < TOL
    assert abs(sL ** 4 - sL ** 3 - 5 * sL ** 2 - sL + 1) < TOL
    print("    m=2 closed forms OK: sqrt(L)+1/sqrt(L) = (1+sqrt(29))/2,")
    print("        Lambda_2 = ((1+sqrt29+sqrt(14+2 sqrt29))/4)^2,  and")
    print("        sqrt(Lambda_2) is a root of x^4-x^3-5x^2-x+1")

    # supplementary relative-error thresholds
    def eps(m, n):
        _, qs, _ = xi_q_tau(m)
        return mp.fprod(1 + q ** (4 * n + 2) for q in qs) - 1

    assert eps(2, 8) < mp.mpf("1e-4") < eps(2, 7)
    assert eps(8, 25) < mp.mpf("1e-4") < eps(8, 24)
    print("    error thresholds OK: eps_{2,n} < 1e-4 iff n >= 8;"
          " eps_{8,n} < 1e-4 iff n >= 25")

    # ----------------------------------------------------------------------
    # (4) The chessboard through the exact correction identity (m = n = 4).
    # ----------------------------------------------------------------------
    print("(4) chessboard through the exact correction identity:")
    m, n = 4, 4
    N = 2 * n
    xis, qs, _ = xi_q_tau(m)

    # Laurent coefficients of F_4(z) = prod_h (z + 1/z + 2 i xi_h)
    poly = [mp.mpc(1)]
    for x in xis:
        ah = 2j * x
        new = [mp.mpc(0)] * (len(poly) + 2)
        for i, c in enumerate(poly):
            new[i] += c
            new[i + 1] += ah * c
            new[i + 2] += c
        poly = new
    c = lambda j: poly[m - j] if abs(j) <= m else mp.mpc(0)

    T = mp.matrix(N, N)
    for i in range(N):
        for j in range(N):
            T[i, j] = c(i - j)
    D8 = mp.det(T)
    assert abs(mp.im(D8)) < TOL
    D8 = mp.re(D8)

    kappa = mp.fprod((1 + qs[i] * qs[j]) ** 2
                     for i in range(m) for j in range(i + 1, m))
    gam = [qs[h] ** (m - 1) * (1 + qs[h] ** 2)
           * mp.fprod((1 + qs[h] * qs[j]) / (qs[h] - qs[j])
                      for j in range(m) if j != h)
           for h in range(m)]
    Cdom = mp.matrix(m, m)
    for i in range(m):
        for j in range(m):
            Cdom[i, j] = 1 / (1 + qs[i] * qs[j])
    E = mp.matrix(m, m)
    for h in range(m):
        E[h, h] = gam[h] * qs[h] ** (2 * n + 1)
    M = E * Cdom
    corr = mp.det(mp.eye(m) + M * M)
    pf = mp.fprod(1 + q ** (4 * n + 2) for q in qs)

    lhs = ((-1) ** (m * n)) * Z44 / D8
    rhs = pf * kappa / corr
    assert abs(lhs / rhs - 1) < TOL
    print("    D_8(F_4)            =", mp.nstr(D8, 20))
    print("    kappa_4             =", mp.nstr(kappa, 20))
    print("    prod(1+q_h^18)      =", mp.nstr(pf, 20))
    print("    det(I+(EC)^2)       =", mp.nstr(corr, 20))
    print("    Z/D_8 = pf*kappa/det =", mp.nstr(lhs, 20), " (identity verified,",
          "|lhs/rhs - 1| =", mp.nstr(abs(lhs / rhs - 1), 3), ")")
    print("    asymptotic C_4 Lambda_4^4      =", mp.nstr(Z_lambda_pell(4, 4) / pf, 15))
    print("    with the single factor 1+q_4^18 =",
          mp.nstr(Z_lambda_pell(4, 4) / pf * (1 + qs[-1] ** 18), 15))

    # supplementary correction-determinant comparisons (8 x 20 and 8 x 40 boards)
    for nn, target in ((10, "3.1239"), (20, "1.002130")):
        E = mp.matrix(m, m)
        for h in range(m):
            E[h, h] = gam[h] * qs[h] ** (2 * nn + 1)
        M = E * Cdom
        d = mp.det(mp.eye(m) + M * M)
        print(f"    det(I+(EC)^2) at n={nn}: {mp.nstr(d, 12)}  (rounded comparison: {target}...)")

    print("\nAll checks passed.")

def check_additional_identities():
    import sympy as s
    from mpmath import mp


    def coefficients(roots, normalized=False):
        c = {0: s.S.One}
        for r in roots:
            factor = {-1: -r, 0: 1 + r*r, 1: -r} if normalized else {
                -1: s.S.One, 0: -(r + 1/r), 1: s.S.One}
            out = {}
            for j, u in c.items():
                for k, v in factor.items():
                    out[j+k] = out.get(j+k, 0) + u*v
            c = {j: s.expand(v) for j, v in out.items()}
        return c


    def toeplitz(c, n):
        return s.Matrix(n, n, lambda i, j: c.get(i-j, 0))


    def check_exact_boundaries():
        count = 0
        for n in range(1, 7):
            L = s.Matrix(n, n, lambda i, j: int(abs(i-j) == 1))
            J = s.Matrix(n, n, lambda i, j: int(i+j == n-1))
            for degree in range(1, n+4):
                # A monic polynomial with all lower powers present.
                coeff = [s.Integer((-1)**j*(j+1)) for j in range(degree)] + [s.S.One]
                P = s.zeros(n)
                for a in reversed(coeff):
                    P = P*L + a*s.eye(n)
                z = s.Symbol('z')
                Laurent = s.expand(sum(a*(z+1/z)**j for j, a in enumerate(coeff)))
                c = {j: Laurent.coeff(z, j) for j in range(-degree, degree+1)}
                H = s.Matrix(n, n, lambda i, j: c.get(i+j+2, 0))
                residual = P - toeplitz(c, n) + H + J*H*J
                expected = s.zeros(n)
                if degree == n+3:
                    expected[0, n-1] += 1
                    expected[n-1, 0] += 1
                assert residual == expected, (n, degree)
                count += 1
            # A symbol with strictly positive real values makes inversion safe.
            for m in range(2, n+2):
                roots = [s.Rational(1, j+3) for j in range(m)]
                c = coefficients(roots)
                T = toeplitz(c, n)
                P = s.eye(n)
                for r in roots:
                    P = P*(L-(r+1/r)*s.eye(n))
                k = m-1
                E = s.eye(n)[:, :k]
                U = E.row_join(J*E)
                H = s.Matrix(k, k, lambda i, j: c.get(i+j+2, 0))
                M = U.T*T.inv()*U
                Gamma = s.diag(-H, -H)
                full = (s.eye(2*k) + Gamma*M).det()
                A, B = M[:k, :k], M[:k, k:]
                parity = (s.eye(k)-H*(A+B)).det()*(s.eye(k)-H*(A-B)).det()
                assert full == parity == P.det()/T.det(), (n, m)
        print(f'Exact boundary identity and first excluded degree: {count} cases passed.')
        print('Exact boundary determinant and parity split: 21 cases passed, including overlapping blocks.')


    def check_schur():
        cases = [[s.Rational(1, 3), -s.Rational(1, 4)],
                 [s.I/3, s.I/3], [s.Integer(2), s.Rational(1, 3)],
                 [s.S.One, -s.S.One]]
        for roots in cases:
            x = [1/r for r in roots] + roots
            m = len(roots)
            for n in range(1, 6):
                h = [s.S.One] + [s.S.Zero]*(n+m-1)
                for v in x:
                    for j in range(1, len(h)):
                        h[j] = s.expand(h[j]+v*h[j-1])
                # Ordinary Jacobi--Trudi (complete homogeneous functions),
                # independent of the paper's elementary-function determinant.
                S = s.Matrix(m, m, lambda i, j: h[n-i+j] if n-i+j >= 0 else 0).det()
                D = toeplitz(coefficients(roots), n).det()
                assert s.simplify(D-(-1)**(m*n)*S) == 0
        print('Rectangular Schur formula: 20 exact cases passed, including repeated and unit-circle roots.')


    def check_confluence():
        z, x, t = s.symbols('z x t')
        cases = [[(s.Rational(1, 3), 2)], [(-s.Rational(1, 4), 3)],
                 [(s.I/3, 2)], [(s.Rational(1, 4), 2), (-s.Rational(1, 3), 1)],
                 [(s.Rational(1, 5), 2), (s.Rational(2, 5), 2)],
                 [(s.Rational(1, 4), 1), (-s.Rational(1, 3), 1)]]
        for blocks in cases:
            roots = [r for r, nu in blocks for _ in range(nu)]
            m = len(roots)
            Phi = s.prod((1-r*z)**nu for r, nu in blocks)
            b = Phi.subs(z, 1/z)/Phi
            indices = [(r, a) for r, nu in blocks for a in range(nu)]
            Lambda = s.zeros(m)
            offset = 0
            for r, nu in blocks:
                regular = s.cancel((1-r*z)**nu*b)
                p = 0
                for k in range(1, nu+1):
                    d = (-1/r)**(nu-k)/s.factorial(nu-k)*s.diff(regular, z, nu-k).subs(z, 1/r)
                    p += d*s.prod(x+j for j in range(1, k))/s.factorial(k-1)
                p = s.expand(p)
                for a in range(nu):
                    for c in range(nu):
                        Lambda[offset+a, offset+c] = r*s.diff(p, x, a+c).subs(x, 1)/s.factorial(a)/s.factorial(c)
                offset += nu

            def gram(n):
                def entry(i, j):
                    r, a = indices[i]
                    u, c = indices[j]
                    f = t**n/(1-t)
                    for _ in range(a+c):
                        f = t*s.diff(f, t)
                    return s.simplify(f.subs(t, r*u))
                return s.Matrix(m, m, entry)

            G0 = gram(0)
            E = s.prod((1-r*u)**(-nu*mu) for r, nu in blocks for u, mu in blocks)
            c = coefficients(roots, normalized=True)
            for n in range(1, 5):
                delta = (s.eye(m)-Lambda*G0*Lambda*gram(n)).det()
                assert s.simplify(E*delta-toeplitz(c, n).det()) == 0, (blocks, n)
        print('Confluent formula: 24 exact cases passed, including multiplicities 2 and 3 and mixed blocks.')


    def check_complex_roots_and_constants():
        mp.dps = 100

        def root_formula(r, N):
            m = len(r)
            beta = [r[h]**(m-1)*mp.fprod(1-r[h]*u for u in r)
                    /mp.fprod(r[h]-r[j] for j in range(m) if j != h) for h in range(m)]
            C = mp.matrix([[1/(1-u*v) for v in r] for u in r])
            O = mp.diag([beta[h]*r[h]**(N+1) for h in range(m)])
            delta = mp.det(mp.eye(m)-(O*C)*(O*C))
            kappa = mp.fprod((1-r[i]*r[j])**2 for i in range(m) for j in range(i+1,m))
            alpha = kappa*mp.fprod(1-u**(2*N+2) for u in r)
            return alpha, delta, kappa, beta

        def direct(r, N):
            c = {0: mp.mpf(1)}
            for u in r:
                out = {}
                for j, v in c.items():
                    for shift, factor in ((-1, 1), (0, -(u+1/u)), (1, 1)):
                        out[j+shift] = out.get(j+shift, mp.mpf(0))+v*factor
                c = out
            D = mp.det(mp.matrix([[c.get(i-j, 0) for j in range(N)] for i in range(N)]))
            numerator = mp.fprod(2*mp.cos(mp.pi*k/(N+1))-(u+1/u)
                                 for k in range(1, N+1) for u in r)
            return D, numerator

        for m in range(1, 5):
            roots = [mp.mpc(mp.mpf(h+1)/(2*m+3), mp.mpf((-1)**h)/(m+7)) for h in range(m)]
            for N in (1, 2, 3, 7):
                alpha, delta, _, _ = root_formula(roots, N)
                D, numerator = direct(roots, N)
                assert abs(delta*numerator-alpha*D)/(1+abs(alpha*D)) < mp.mpf('1e-85')
        # A nonvanishing symbol can have a singular small Toeplitz section.
        roots = [mp.j/2, mp.j*(mp.sqrt(13)-2)/3]
        alpha, delta, _, _ = root_formula(roots, 1)
        D, numerator = direct(roots, 1)
        assert abs(D) < mp.mpf('1e-95') and abs(delta) < mp.mpf('1e-95')
        assert abs(alpha) > 1 and abs(numerator) > 1
        print('Complex distinct-root formula: 16 cross-multiplied cases passed at 100 digits.')
        print('Singular N=1 example passed; the ratio must remain conditional as stated.')

        for m, n in ((2, 30), (4, 60), (8, 120)):
            xi = [mp.cos(h*mp.pi/(2*m+1)) for h in range(1, m+1)]
            q = [mp.sqrt(1+v*v)-v for v in xi]
            alpha, delta, kappa, beta = root_formula([mp.j*v for v in q], 2*n)
            R = mp.re(alpha/delta/kappa)
            A = mp.re(beta[-1]**2/(1+q[-1]**2)**2-1)
            scaled = (1-R)/q[-1]**(4*n+2)
            assert 0 < R < 1 and abs(scaled/A-1) < mp.mpf('1e-10')
            C = mp.fprod(1/(1+v*v) for v in q)
            Lam = mp.fprod(v**-2 for v in q)
            print(f'm={m}: C={mp.nstr(C,18)}, Lambda={mp.nstr(Lam,18)}')
            print(f'      leading enumeration coefficient={mp.nstr(q[-1]**2,18)}, rate={mp.nstr(q[-1]**4,18)}, remainder rate={mp.nstr(q[-2]**4,18)}')
            print(f'      kappa={mp.nstr(kappa,18)}, A={mp.nstr(A,18)}, relative leading-term check={mp.nstr(abs(scaled/A-1),4)}')


    def main():
        check_exact_boundaries()
        check_schur()
        check_confluence()
        check_complex_roots_and_constants()
        print('All additional checks passed.')

    main()


if __name__ == '__main__':
    check_original_numerics()
    check_fixed_width_enumeration()
    check_additional_identities()
    print('\nNumerical comparisons completed. All asserted checks passed.')


==> anc/verify_toeplitz_tiling_comparison.py <==
#!/usr/bin/env python3
"""Verify the width-eight examples in the Toeplitz tiling manuscript.

Run with Python 3; no external packages are required:
    python verify_toeplitz_tiling_comparison.py

An integer transfer calculation counts domino tilings independently of the
root formulas. Decimal arithmetic then evaluates the classical root product,
the two fixed-width approximations, the banded Toeplitz determinant, and the
four-by-four correction determinant. Both exact formulas must agree with the
integer count to at least 70 relative decimal digits.

The constants are evaluated from their defining expressions. Substituting the
short decimal constants printed in the manuscript would obscure the much
smaller asymptotic error at n = 20.
"""

from decimal import Decimal, localcontext
from functools import lru_cache
from math import prod

D = Decimal
PRECISION = 100
TOLERANCE = D("1e-70")
PI = D(
    "3.141592653589793238462643383279502884197169399375105820974944592307"
    "81640628620899862803482534211706798214808651"
)


def decimal_cos(x):
    """Cosine by its Taylor series, with Decimal rounding as the stop rule."""
    result = term = D(1)
    k = 0
    while True:
        k += 1
        term *= -x * x / D((2 * k - 1) * (2 * k))
        updated = result + term
        if updated == result:
            return result
        result = updated


@lru_cache(maxsize=None)
def row_transitions(width, occupied):
    """Map incoming vertical dominoes to outgoing ones for one board row."""
    counts = {}

    def fill(column, mask, outgoing):
        if column == width:
            counts[outgoing] = counts.get(outgoing, 0) + 1
            return
        bit = 1 << column
        if mask & bit:
            fill(column + 1, mask, outgoing)
            return
        # A vertical domino fills this square and the square in the next row.
        fill(column + 1, mask | bit, outgoing | bit)
        # A horizontal domino fills two adjacent squares in this row.
        if column + 1 < width and not mask & (bit << 1):
            fill(column + 2, mask | bit | (bit << 1), outgoing)

    fill(0, occupied, 0)
    return tuple(counts.items())


def domino_count(width, height):
    """Exact integer count, with no trigonometric or determinant formulas."""
    states = {0: 1}
    for _ in range(height):
        next_states = {}
        for incoming, count in states.items():
            for outgoing, multiplicity in row_transitions(width, incoming):
                next_states[outgoing] = (
                    next_states.get(outgoing, 0) + count * multiplicity
                )
        states = next_states
    # Outgoing dominoes cannot extend beyond the final row.
    return states.get(0, 0)


def determinant(matrix):
    """Decimal Gaussian elimination with partial pivoting."""
    a = [row[:] for row in matrix]
    size = len(a)
    value = D(1)
    for column in range(size):
        pivot_row = max(range(column, size), key=lambda row: abs(a[row][column]))
        if not a[pivot_row][column]:
            return D(0)
        if pivot_row != column:
            a[column], a[pivot_row] = a[pivot_row], a[column]
            value = -value
        pivot = a[column][column]
        value *= pivot
        for row in range(column + 1, size):
            factor = a[row][column] / pivot
            a[row][column] = D(0)
            if factor:
                for k in range(column + 1, size):
                    a[row][k] -= factor * a[column][k]
    return value


def toeplitz_coefficients(xis):
    """Coefficients of F_4(i z) = product_h(z - z^-1 + 2 xi_h).

    For four factors the prefactor i^4 is one. Replacing z by i*z
    conjugates every Toeplitz section by an invertible diagonal matrix,
    so these real coefficients give the original determinant D_N(F_4).
    """
    coefficients = {0: D(1)}
    for xi in xis:
        updated = {}
        for degree, coefficient in coefficients.items():
            for shift, weight in ((-1, D(-1)), (0, 2 * xi), (1, D(1))):
                key = degree + shift
                updated[key] = updated.get(key, D(0)) + coefficient * weight
        coefficients = updated
    return coefficients


def toeplitz_determinant(coefficients, size):
    matrix = [
        [coefficients.get(row - column, D(0)) for column in range(size)]
        for row in range(size)
    ]
    return determinant(matrix)


def correction_determinant(qs, n):
    """Compute det(I + (E C)^2), with ordinary matrix multiplication."""
    size = len(qs)
    gamma = [
        q ** (size - 1)
        * prod(1 + q * other for other in qs)
        / prod(q - other for j, other in enumerate(qs) if j != h)
        for h, q in enumerate(qs)
    ]
    ec = [
        [gamma[h] * qs[h] ** (2 * n + 1) / (1 + qs[h] * qs[j])
         for j in range(size)]
        for h in range(size)
    ]
    corrected = [
        [
            D(h == j) + sum(ec[h][k] * ec[k][j] for k in range(size))
            for j in range(size)
        ]
        for h in range(size)
    ]
    return determinant(corrected)


def relative_error(value, exact):
    return abs(value - exact) / abs(exact)


def assert_agreement(name, value, exact):
    error = relative_error(value, exact)
    assert error < TOLERANCE, f"{name}: relative discrepancy {error}"
    return error


def show(value):
    return format(value, ".32g")


def main():
    with localcontext() as context:
        context.prec = PRECISION
        xis = [decimal_cos(D(h) * PI / 9) for h in range(1, 5)]
        qs = [(1 + xi * xi).sqrt() - xi for xi in xis]
        c4 = prod(1 / (1 + q * q) for q in qs)
        lambda4 = prod(q ** -2 for q in qs)
        kappa4 = prod(
            (1 + qs[h] * qs[j]) ** 2 for h in range(4) for j in range(h + 1, 4)
        )
        coefficients = toeplitz_coefficients(xis)
        expected = {
            4: 12988816,
            20: 43778578308070520454643930160388065413,
        }
        print(f"Decimal precision: {PRECISION} digits")
        print(f"C4 = {show(c4)}")
        print(f"Lambda4 = {show(lambda4)}")
        print(f"kappa4 = {show(kappa4)}")
        for n in (4, 20):
            integer_count = domino_count(8, 2 * n)
            assert integer_count == expected[n], f"Unexpected integer count at n={n}"
            exact = D(integer_count)
            leading = c4 * lambda4 ** n
            first = leading * (1 + qs[-1] ** (4 * n + 2))
            numerator_product = prod(1 + q ** (4 * n + 2) for q in qs)
            full_product = leading * numerator_product
            toeplitz = toeplitz_determinant(coefficients, 2 * n)
            correction = correction_determinant(qs, n)
            from_toeplitz = toeplitz * numerator_product * kappa4 / correction
            product_error = assert_agreement("Classical root product", full_product, exact)
            identity_error = assert_agreement("Toeplitz correction identity", from_toeplitz, exact)
            assert leading < first < exact, f"Unexpected approximation order at n={n}"
            print(f"\n8 x {2*n} board (m = 4, n = {n})")
            print(f"Exact integer count = {integer_count}")
            print(f"Leading approximation = {show(leading)}")
            print(f"With first correction = {show(first)}")
            print(f"Leading relative error = {show(relative_error(leading, exact))}")
            print(f"First-correction relative error = {show(relative_error(first, exact))}")
            print(f"D_{2*n}(F4) = {show(toeplitz)}")
            print(f"Correction determinant = {show(correction)}")
            print(f"Z / (kappa4 D) = {show(exact / (kappa4 * toeplitz))}")
            print(f"Root-product relative discrepancy = {product_error:.3e}")
            print(f"Toeplitz-identity relative discrepancy = {identity_error:.3e}")
        print("\nPASS: both exact formulas agree with both integer counts to 70 relative digits.")


if __name__ == "__main__":
    main()

